Integrals Associated with the Digamma Integral Representation

The definite integral with the kernel x/(x^2+b^2)/[\exp(2\pi x)-1] integrated from x=0 to infinity is the main term of a representation of the Digamma-Function psi(b), the derivative of the logarithm of the Gamma-Function. We present relations within the set of integrals over x^n/(x^2+b^2)^j/[\exp(\mu x)-1]^s for small integer exponents n, j and s with the aim to reduce them all to Polygamma-Functions.

==> anc/Makefile <==
digamma_assoc: digamma_assoc.c digamma_assoc.h
	gcc -O2 -o $@ -D TEST -D DEBUG digamma_assoc.c -lm

clean:
	rm digamma_assoc


==> anc/digamma_assoc.c <==
#include <math.h>
#include <stdio.h>
#include <unistd.h>
#include <stdlib.h>

/**
* @brief Integral_0^infinity x^n/(x^2+b^2)^j/[exp(x)+-1]^s dx
* @param[in] n exponent in the numerator
* @param[in] j exponent in the denominator
* @param[in] s exponent of the exponential in the denominator
* @param[in] b parameter of the polynomial in the denominator
* @param[in] sgn +1 or -1 specifying the sign after the exp() in the denominator
* @param[in] N The number of sampling points in the integration
* @return The integral evaluated by Boole integration.
* @author Richard J. Mathar
* @since 2023-08-22
*/
long double digamma_assoc_N(int n, int j, int s, long double b, int sgn, int N)
{
	/* free tuning parameter in the map z=x/(x+c)
	*/
	long double c = sqrt(b) ;
	/* short cut for the frequently used parameter
	*/
	long double b2 = b*b/(c*c+b*b) ;

	/* length of the sampling distance along z
	*/
	long double dz=1./N ;

	/* the accumulated result
	*/
	long double res=0.;

	/* enforce N a multiple of 4 to support Simpson/Boole rules
	*/
	N = 4*((N+3)/4) ;

#ifdef DIGAMMA_ASSOC_SIMPSON
	/* value from the z=i=0 limit in the integral
	* (has weight 1 in the Simpson rule). If the CPP variable
	* is defined, use the Simpson rule, otherwise the Boole rule
	* (next Richardson extrapolation).
	*/
	if ( n == s && sgn < 0)
		res=1./(powl(b2,j)*powl(c,s)) ;

	/* loop over the even and odd-indexed sampling points
	* skip the value at i=N because that is assumed to be zero.
	*/
	for(int i=1 ; i < N ; i++)
	{
		long double z=i*dz ;
		long double zover1z = z/(1.-z) ;
		/* kernel of the integral at point z.
		*/
		long double tmp = powl(zover1z,n)/powl(1.-z,2-2*j) ;
		tmp /= powl(z*z+b2*(1.-2.*z),j) ;
		tmp /= powl(expl(c*zover1z)+sgn,s) ;
		/* Simpson weights 4 and 2 for odd and even
		* sampling points
		*/
		if ( i % 2)
			res += 4.*tmp ;
		else
			res += 2.*tmp ;
	}

	/* the weight of the Simpson sum
	*/
	res *= dz/3. ;
#else
	/* value from the z=i=0 limit in the integral
	* (has weight 7 in the Boole rule)
	*/
	if ( n == s && sgn < 0)
		res=7./(powl(b2,j)*powl(c,s)) ;

	/* loop over the even and odd-indexed sampling points
	* skip the value at i=N because that is assumed to be zero.
	*/
	for(int i=1 ; i < N ; i++)
	{
		long double z=i*dz ;
		long double zover1z = z/(1.-z) ;
		/* kernel of the integral at point z.
		*/
		long double tmp = powl(zover1z,n)/powl(1.-z,2-2*j) ;
		tmp /= powl(z*z+b2*(1.-2.*z),j) ;
		tmp /= powl(expl(c*zover1z)+sgn,s) ;
		/* Boole weights 32, 12 and 14 for sampling points
		*/
		if ( i % 2)
			res += 32.*tmp ;
		else if ( i% 4)
			res += 12.*tmp ;
		else
			res += 14.*tmp ;
	}

	/* the weight of the Boole sum
	*/
	res *= 2.*dz/45. ;
#endif

	/* and the weight from the switch from x=0..oo to z=0..1
	*/
	return res *powl(c,n+1.)/powl(c*c+b*b,j) ;
} /* digamma_assoc_N */

/**
* @brief Integral_0^infinity x^n/(x^2+b^2)^j/[exp(x)+- 1]^s dx
* @param n exponent in the numerator
* @param j exponent in the denominator
* @param s exponent of the exponential term in the denominator
* @param b parameter of the polynomial in the denominator
* @param[in] sgn +1 or -1 specifying the sign after the exp() in the denominator
* @param eps absolute error required in the result
* @return The integral obtained by Boole integration.
*   The number of sampling points in the numerical integration
*   is started at 1000 and doubled in each step until that
*   error is reached. There is no provision against
*   infinite loops if eps is too small.
* @author Richard J. Mathar
* @since 2023-08-22
*/
long double digamma_assoc(int n, int j, int s, long double b, int sgn, double eps)
{
	/* non-converging integral
	*/
	if ( n < s)
	{
		fprintf(stderr,"invalid parameters n=%d < s=%d\n",n,s) ;
		return 0.0L ;
	}
	if ( s <= 0)
	{
		fprintf(stderr,"invalid parameter s=%d <=0\n",s) ;
		return 0.0L ;
	}

	if ( eps < 0.0)
	{
		fprintf(stderr,"invalid parameter eps=%f\n",eps) ;
		return 0.0L ;
	}

	/* initial number of sampling points
	*/
	int N=1000 ;
	/* old and new estimates of the result
	*/
	long double oldres=0.0 ;
	while( 1) 
	{
		long double res = digamma_assoc_N(n,j,s,b,sgn,N) ;
#ifdef DEBUG
		/* if compiled with -D DEBUG preprocessor option,
		* print some sort of progress bar of
		* pairs of N and current approximation of the result
		*/
		printf("%d %.25Lf\n",N,res) ;
#endif
		if ( fabsl(res-oldres) < eps)
			return res ;
		/* remember value with N steps; double steps
		* for next attempt
		*/
		oldres =res ;
		N *= 2;
	}
} /* digamma_assoc */

#ifdef TEST
/* test program provided if the -D TEST preprocesor was
* provided during the compilaton:
*   digamma_assoc [-p] [-n n] [-j j] [-s s] [-m mu] [-b b] [-e eps]
* The parameters n,j,s,mu and b have the meaning of the
* main text. eps is the desired absolute maximum error  in the result.
* The defaults for parameters not provided by the switches
* are n=1, j=1, s=1, mu=1, b=2*pi and eps=1.e-10
* Option -p indicates that the denominator should use [exp(mu*x)+1]^s
*   instead of [exp(mu*x)-1]^s.
* Note that only the product b*mu is relevant for the result.
*/
int main(int argc, char *argv[])
{
	/* default parameters in the integral kernel 
	*/
	int j = 1;

	/* exponent in x^n in the numerator
	*/
	int n = 1;
	/* parameter in x^2+b^2 in the denominator
	*/
	long double b = 2.*M_PI;
	/* parameter in exp(x*mu) in the denominator
	*/
	long double mu = 1. ;
	/* expoent in [exp(x*mu)+-1]^s in the denominator
	*/
	int s = 1 ;

	/* value after the exp(x*mu) in the denominator
	*/
	int sgn= -1;

	/* default for the absolute accuracy  in the result
	*/
	long double eps = 1.e-10 ;

	/* option character on the command line.
	* Loop over command line switches that override defaults.
	*/
	char oc;
	while( (oc=getopt(argc,argv,"n:j:s:m:b:e:p")) != -1 )
	{
		switch( oc)
		{
		case 'n':
			/* option for exponent in numerator
			*/
			n = atoi(optarg) ;
			break;
		case 'j':
			/* option for exponent in denominator polynomial
			*/
			j = atoi(optarg) ;
			break;
		case 's':
			/* option for exponent in exponential denominator
			*/
			s = atoi(optarg) ;
			break;
		case 'm':
			/* option for exponent factor exponential
			*/
			mu = atof(optarg) ;
			break;
		case 'b':
			/* option for term in polynomial denominator
			*/
			b = atof(optarg) ;
			break;
		case 'e':
			/* option for absolute error
			*/
			eps = atof(optarg) ;
			break;
		case 'p':
			/* option to switch sign after the exp(mu*x) in the denom.
			*/
			sgn = 1 ;
			break;
		case '?':
			fprintf(stderr,"Invalid command line option %c\n",optopt) ;
			break ;
		}
	} /* end of command line arguments */

	/* call the master implementation above for arguments b*mu and 1
	*/
	long double resul = digamma_assoc(n, j, s, b*mu, sgn, eps) ;

	/* rescale with the mu-power for the general result
	*/
	resul *= powl(mu,2*j-n-1) ;

	/* print result with 25 post-comma digits (even if
	* the epsilon was something else)
	*/
	printf("%.25Lf\n",resul) ;
	return 0 ;
} /* main */
#endif /* TEST */


==> anc/digamma_assoc.h <==
#pragma once

long double digamma_assoc_N(int n, int j, int s, long double b, int sgn, int N) ;

long double digamma_assoc(int n, int j, int s, long double b, int sgn, double eps) ;

